An optimal Poincar\'e inequality for the complex Ginibre log-gas

We establish an optimal Poincar\'e inequality for real-valued symmetric observables of the complex Ginibre log-gas. Equality is attained by the real and imaginary parts of the center-of-mass observable. Equivalently, we determine the exact spectral gap of the associated overdamped Langevin dynamics, for real symmetric observables. The Hessian of the energy of this log-gas is unbounded below, so standard convexity arguments do not directly apply. The proof instead combines a Vandermonde transform, a holomorphic projection, and a complex Gaussian d-bar spectral-gap estimate, corresponding to the constant-curvature case of the H\"ormander-Berndtsson estimate. It is short and self-contained. It remains valid, beyond the quadratic potential, for rotationally invariant additive plurisubharmonic potential perturbations. Additionally, we provide four alternative proofs, two of which yield sum-of-squares formulas for the deficit, based respectively on a Hermite expansion and on an integrated Bochner-Kodaira formula, the other two use the spectral analysis of a two-sided number-operator factorization and a Hermite-Slater polynomial expansion. We furthermore present new results related to linear statistics, Gaussian factorization, polynomial eigenfunctions, log-Sobolev inequalities, matrix lift and eigenvector overlaps, and non-quadratic potentials.

==> langevin.jl <==
# Julia Code © Djalil Chafaï 2021, 2026 - GNU Public License GPL v3
# https://danielmuellerkomorowska.com/2020/08/20/animations-with-julia/
# https://docs.juliaplots.org/latest/animations/

using Plots # for plot(), push!(), gif()

# Define the 2D Overdamped Langevin process associated to the Complex Ginibre Ensemble
Base.@kwdef mutable struct LANGEVIN
    n::Int = 2         # number of particles
    β::Float64 = 2.    # repulsion parameter  
    T::Float64 = 10.   # terminal time
    dt::Float64 = 1E-3 # time increment
    r::Float64  = 1.   # initial conditions uniform grid on circle of radius r
    m = floor(Int, T / dt) # number of times
    x::Array{Complex{Float64},2} = zeros(Complex{Float64},m,n)
end # end struct

function compute!(X::LANGEVIN)
    Theta = range(1, X.n, length = X.n) * 2 * pi / X.n
    X.x[1,:] = X.r * (cos.(Theta) + im * sin.(Theta)) # unif grid on circle
    for i = 2:X.m
     dB = (randn(1,X.n) + im * randn(1,X.n))/sqrt(2)
     X.x[i,:] = copy(X.x[i-1,:])
     for j in 1:X.n # particles
         X.x[i,j] += sqrt(2/X.n) * dB[j] * sqrt(X.dt)
         X.x[i,j] += -2 * X.x[i-1,j] * X.dt
         for k in 1:X.n
             if (j == k) continue end
             X.x[i,j] += X.β * X.dt / (X.n * (conj(X.x[i-1,j] - X.x[i-1,k])))
         end # for 
     end # for
    end # for
end # function

# process and graphics
langevin = LANGEVIN(n = 66, r = 2.)
compute!(langevin)
#
plangevin = plot()
for j in 1:lanvegin.n # particles
    plot!(plangevin, real(langevin.x[:,j]), imag(langevin.x[:,j]), aspect_ratio =:equal, legend = false)
end # for
savefig(plangevin,"langevin.png")
savefig(plangevin,"langevin.svg")
#
r = langevin.r + 1
anim = @animate for i = 1:100:langevin.m
    scatter(real(langevin.x[i,:]), imag(langevin.x[i,:]),
            xlims = (-r,r), ylims = (-r,r),
            aspect_ratio =:equal, legend = false)
end
gif(anim, "langevin_anim.gif", fps = 10)



